Observational Signatures of Dust Traffic Jams in Polar-Aligning Circumbinary Disks

Misaligned circumbinary disks will produce dust traffic jams during alignment or anti-alignment to the binary orbital plane. We conduct a hydrodynamical simulation of an initially misaligned circumbinary disk undergoing polar alignment with multiple dust species. Due to differential precession between the gas and dust components, multiple dust traffic jams are produced within the disk during polar alignment. The radial locations of the dust traffic jams depend on the Stokes number of the grains, which depends on grain size. We compute the dust temperature structure using post-processing radiative transfer to produce continuum images at cm-wavelengths. Multiple distinct rings emerge in the continuum images, corresponding to the dust traffic jams. The angular resolution of upcoming observations from SKA and ngVLA will be sufficient to detect centimeter-sized grains in protoplanetary disks and resolve the widths of dust traffic jams. Therefore, dust traffic jams resulting from the differential precession of gas and dust in misaligned circumbinary disks will be a prime target for more extended wavelength observations.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



